Amending the halo model to satisfy cosmological conservation laws

One of the most powerful tools in the arsenal of theoretical cosmologists is the halo model of large scale structure, which provides a phenomenological description of nonlinear structure in our universe. However, it is well known that there is no simple way to impose conservation laws in the halo model. This can severely impair the predictions on large scales for observables such as weak lensing or the kinematic Sunyaev-Zel'dovich effect, which should satisfy mass and momentum conservations, respectively. For example, the standard halo model overpredicts weak lensing power spectrum by $> 8\%$ on scales $>20$ degrees. To address this problem, we present an $Amended ~ Halo ~ Model$, explicitly separating the linear perturbations from $compensated$ halo profiles. This is guaranteed to respect conservation laws, as well as linear theory predictions on large scales. We then provide a simple fitting function for the compensated halo profiles, and discuss the modified predictions for 1-halo and 2-halo terms, as well as other cosmological observations such weak lensing power spectrum. Furthermore, we argue that the amended halo model provides a more accurate framework to capture physical effects that happen in the process of cosmological structure formation.

==> Corona-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    115137,       2719]
NotebookOptionsPosition[    110688,       2633]
NotebookOutlinePosition[    111023,       2648]
CellTagsIndexPosition[    110980,       2645]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", 
       RowBox[{"b", "*", "t"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "*", "t"}], "+", "n"}], ")"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "L"}], "*", "t"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793497590049756*^9, 3.793497625873353*^9}, {
  3.793497837829639*^9, 3.7934978411232224`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5c03b9f0-b3eb-460d-ad71-681b517d4e0e"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"L", " ", 
      SuperscriptBox["m", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", "m"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "m"}], "-", 
         RowBox[{"b", " ", "n"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"]}], "]"}]}], "-", 
      RowBox[{"a", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", "m", " ", 
       RowBox[{"Log", "[", "L", "]"}]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", "n", " ", 
       RowBox[{"Log", "[", "L", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "m"}], "-", 
         RowBox[{"b", " ", "n"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["m", "n"], "]"}]}], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", "m", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"L", " ", "n"}], "m"], "]"}]}], "-", 
      RowBox[{"b", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", "n", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"L", " ", "n"}], "m"], "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "L", "]"}], ">", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Re", "[", 
          FractionBox["n", "m"], "]"}], "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         FractionBox["n", "m"], "\[NotEqual]", "0"}]}], ")"}], "||", 
      RowBox[{
       FractionBox["n", "m"], "\[NotElement]", 
       TemplateBox[{},
        "Reals"]}]}], ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.793497676936881*^9, 3.793497864192955*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"ac6d198b-263f-4aa9-9cc8-5b160c365c29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"n", ">", "0"}], "&&", 
    RowBox[{"a", ">", "0"}], "&&", 
    RowBox[{"b", ">", "0"}], "&&", 
    RowBox[{"L", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"L", " ", 
       SuperscriptBox["m", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", "m"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "m"}], "-", 
          RowBox[{"b", " ", "n"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"L", " ", "n"}], "m"]}], "]"}]}], "-", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", "m", " ", 
        RowBox[{"Log", "[", "L", "]"}]}], "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", "n", " ", 
        RowBox[{"Log", "[", "L", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "m"}], "-", 
          RowBox[{"b", " ", "n"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["m", "n"], "]"}]}], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", "m", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"], "]"}]}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", "n", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"], "]"}]}]}], ")"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.793497714059956*^9, 3.793497754186109*^9}, {
  3.793497890059725*^9, 3.793497896886167*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"00dd2dae-a8dd-4023-be47-21a853b5c4d1"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"b", " ", "m"}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "a"}], " ", "m"}], "+", 
      RowBox[{"b", " ", "n"}]}], ")"}], " ", 
    RowBox[{"ExpIntegralEi", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"L", " ", "n"}], "m"]}], "]"}]}]}], 
  RowBox[{"L", " ", 
   SuperscriptBox["m", "2"]}]]], "Output",
 CellChangeTimes->{3.793497757367319*^9, 3.793497900495163*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"c515d90d-cd22-4d0d-b0aa-b0f0150a7c5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", "1"}], ";", 
  RowBox[{"m", "=", 
   RowBox[{
    RowBox[{"b", "*", 
     RowBox[{"c", "^", "2"}]}], "+", "1"}]}], ";", 
  RowBox[{"n", "=", 
   RowBox[{"c", "^", "2"}]}], ";", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"c", ">", "0"}], "&&", 
     RowBox[{"L", ">", "0"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"b", " ", "m"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"L", " ", "n"}], "m"]], " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", "m"}], "+", 
          RowBox[{"b", " ", "n"}]}], ")"}], " ", 
        RowBox[{"ExpIntegralEi", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"L", " ", "n"}], "m"]}], "]"}]}]}], 
      RowBox[{"L", " ", 
       SuperscriptBox["m", "2"]}]], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.793497955345056*^9, 3.793498025036017*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"603a13bd-20f5-4c4c-93e0-cc79350f6d6b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"b", "+", 
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    SuperscriptBox["c", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["c", "2"], " ", "L"}], 
      RowBox[{"1", "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["c", "2"]}]}]]], " ", "L", " ", 
    RowBox[{"ExpIntegralEi", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["c", "2"], " ", "L"}], 
       RowBox[{"1", "+", 
        RowBox[{"b", " ", 
         SuperscriptBox["c", "2"]}]}]]}], "]"}]}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["c", "2"]}]}], ")"}], "2"], " ", "L"}]]], "Output",
 CellChangeTimes->{3.793498027814047*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"ccadbc2c-3af5-4901-8509-59937f8e90e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "t"}], "\[IndentingNewLine]", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "L"}], "*", "t"}], "-", 
      RowBox[{"c", "/", "t"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7934981627528553`*^9, 3.793498212345728*^9}, {
  3.793498259776569*^9, 3.793498278610291*^9}, {3.793498325956649*^9, 
  3.79349834304206*^9}, {3.793501255586698*^9, 3.793501260622854*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9879bbc4-a1d3-4621-9ad8-958f5bbf0fe6"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{"0", ",", 
      RowBox[{"2", " ", 
       SqrtBox["c"], " ", 
       SqrtBox["L"]}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "c", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "L", "]"}], ">", "0"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.7934983568990107`*^9, 3.793501285363159*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"e1eeabdf-5453-4e70-90e9-64350b8c6adb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "L"}], "*", "t"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "+", 
      RowBox[{"t", "^", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7935012867891483`*^9, 3.793501326135507*^9}, {
  3.7935013749389*^9, 3.793501375144315*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8ec584a5-912f-4ecf-87d6-c58f93cae48a"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"BesselY", "[", 
        RowBox[{"0", ",", "L"}], "]"}]}], "+", 
      RowBox[{"StruveH", "[", 
       RowBox[{"0", ",", "L"}], "]"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"Re", "[", "L", "]"}], ">", "0"}]}], "]"}]], "Output",
 CellChangeTimes->{3.793501335031562*^9, 3.7935013829721117`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"b58881d8-ebbf-462f-ae7f-612c9a63c1bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"t", "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], "*", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "L"}], "*", "t"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "t"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793501348010644*^9, 3.793501352939516*^9}, {
  3.793501390157346*^9, 3.793501395681616*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2113e5bd-8de1-43dc-a585-1423165b21dd"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     SqrtBox["\[Pi]"], 
     SqrtBox["L"]], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "L"], " ", "\[Pi]", " ", 
     RowBox[{"Erfc", "[", 
      SqrtBox["L"], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Re", "[", "L", "]"}], ">", "0"}]}], "]"}]], "Output",
 CellChangeTimes->{3.79350135803121*^9, 3.793501411061607*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"a5eb74ea-b046-4df2-82ee-81b191e89bf3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"t", "*", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "L"}], "*", "t"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"t", "^", "2"}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793501437125883*^9, 3.793501441334318*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"81970855-2843-4785-9cdc-803d8e35838e"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Cos", "[", "L", "]"}]}], " ", 
     RowBox[{"CosIntegral", "[", "L", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Sin", "[", "L", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", 
       RowBox[{"2", " ", 
        RowBox[{"SinIntegral", "[", "L", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"Re", "[", "L", "]"}], ">", "0"}]}], "]"}]], "Output",
 CellChangeTimes->{3.793501444624179*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"c30d2bf4-daf7-454c-9080-53dbaa420181"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"BesselK", "[", 
    RowBox[{"0", ",", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0.01", ",", "10."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793501481069681*^9, 3.793501517769085*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"943dfc2d-4675-413a-b0f8-8c419e75b07b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAP2g/srFrEsDHZJfrSdX4P5j7/FGG
aRLAMwR8Z3PT+D/yjrrxWmcSwBvVbK2c0fg/pLU1MQRjEsDa7UGX7s34PwgD
LLBWWhLAi0Zh4Y/G+D/SnRiu+0gSwKxfoUTIt/g/ZNPxqUUmEsDdPLLvD5r4
P4k+pKHZ4BHA2OlvDvhd+D/YCMXKU0oRwPIPLpWS2Pc/glplhse9EMB8P9pz
+1f3P2kCRAz9MxDAqcqEPePV9j+rPL2XCT0PwFbiHVf1Q/Y/OIPxOwwmDsDR
/L3b8bb1P9GxnVOz9wzADV/qBHwY9T/ljMb/3c4LwKyrPg7HdvQ/rXbu0Pu5
CsCHxObgCNrzP4FIjhW+jQnAcZv3tR0p8z8JKS1/c3UIwLRAw6/lfPI/DbZI
faxiB8AffNyH58zxPxwr3O6JOAbAlDg9vz4F8T/frm6FWiIFwNjEPDMOQvA/
rRp5j8/0A8ANoj1ov8fuP/cyAC7IzALAIE+9UPr77D/1WYbxs7gBwGfSpW0Y
OOs//2iEKESNAMCj+JSYNDLpP3sNAwmP6/6/nr/moQwy5z8OGe2n3o38v0jG
y6JK5OQ/mX3QbzU7+r+qfLBdF3riP4z/sYFyEPi/IPWvPFUS4D+WUYN6+Lb1
v9kJSsU6jto/CMFSvWSF879R/bLYo/LUP3GJGynYXvG/RKGG6DUUzj/iQ6j3
KBPuv0CEFCDrOcA/s68VMW646b9fL0j9x6eRP7G7YjhFAOW/o0p/otyrvL+e
eaKRKl7gvwZ0QoPmD9C/t+S8/bgX2L+Li7KlsyTZvxgt6OeAcM2/VTZYhLv7
4b8G+I5IhOG3v4KbLBk+jue/U7U5Xg3bpD+w29aj2JLtv/fV5ZsB1Mc/PuzH
eQZo8r+sKSbIBpnUP7n6UHuzKfa/ASiaJukC3j9WXmFMqbX6v1vYii6ZZuM/
4H2BFRt3/7/G6tV3r7XnP166xVNsVgLABF1B8zNi7D+h6Kv4p4MFwDlKWO11
X/A/CgthAljbCMDZFSD6iLzyP87OZjz68wzAgYju3ZQO9T9llJMGdcMQwMHd
vne6OPc/H/9zwFEuE8DrYp8ql5H5P536ar2vKBbArMqBk43C+z8OxJut9VIZ
wHbZatN86P0/q0j1U17XHMAVDDKWkR4AQKAb7bpVmCDAu5yvnfE0AUDalkm0
Q+kiwDYE3J3MOQFABrCVMkz0IsCwawiepz4BQHfpfAtb/yLApjphnl1IAUBp
3YbcixUjwJDYEp/JWwFAc0fzZzpCI8BmFHagoYIBQO9IR4/OnCPAEow8o1HQ
AUDxrdD27lYkwI3zaKMs1QFAla/9bMpiJMAIW5WjB9oBQJkQq72sbiTA/Snu
o73jAUBpqSj/hYYkwOjHn6Qp9wFAMTypd4u2JMC+AwOmAR4CQALx8e7lFyXA
OWsvptwiAkAHCWAFMSQlwLTSW6a3JwJAmSr+OYMwJcCpobSmbTECQMgkEQ89
SSXAlD9mp9lEAkAFpBPiBnslwA+nkqe0SQJA7mlxY4uHJcCKDr+nj04CQOsU
0SUXlCXAf90XqEVYAkAEhTF/RK0lwPpERKggXQJApLIGH+a5JcB0rHCo+2EC
QJeZhhGPxiXA7xOdqNZmAkCDKCJbP9MlwGp7yaixawJA7AFNAPffJcBHhnGQ

       "]]},
     Annotation[#, "Charting`Private`Tag$1071922#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-4.605170185988091, -10.937431344414072`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-4.605170185988091, 2.302585092994046}, {-10.937431344414072`, 
   1.5520724489963855`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 
       6}]]& }, {{{-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.01\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.793501506338252*^9, 3.793501518426054*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"aaf05187-32dd-40fa-ace2-e1751c40b7bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"BesselK", "[", 
    RowBox[{"0", ",", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "Infinity", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7935278000434923`*^9, 3.793527808379977*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c78e655c-cbd6-46b1-a299-5c423e2d77a0"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", "x"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "x"], "]"}], "3"],
      SeriesData[$CellContext`x, 
       DirectedInfinity[1], {}, -1, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 
     DirectedInfinity[1], {-1}, -1, 3, 1],
    Editable->False]], " ", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      SqrtBox[
       FractionBox["\[Pi]", "2"]], " ", 
      SqrtBox[
       FractionBox["1", "x"]]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SqrtBox[
       FractionBox["\[Pi]", "2"]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "x"], ")"}], 
       RowBox[{"3", "/", "2"}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"5", "/", "2"}]],
      SeriesData[$CellContext`x, 
       DirectedInfinity[1], {}, 1, 5, 2],
      Editable->False]}],
    SeriesData[$CellContext`x, 
     DirectedInfinity[
     1], {(Rational[1, 2] Pi)^Rational[1, 2], 0, 
      Rational[-1, 8] (Rational[1, 2] Pi)^Rational[1, 2]}, 1, 5, 2],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{3.7935278090438232`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"414bdaaf-378b-402e-a1f4-a22b2961a0b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"BesselK", "[", 
    RowBox[{"0", ",", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.7935278363776703`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"b888ad6d-9d91-4bd3-b158-79f78f3a2029"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "EulerGamma"}], "+", 
     RowBox[{"Log", "[", "2", "]"}], "-", 
     RowBox[{"Log", "[", "x", "]"}]}], ")"}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", "2", "]"}], "-", 
      RowBox[{"Log", "[", "x", "]"}]}], ")"}], " ", 
    SuperscriptBox["x", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "3"],
    SeriesData[$CellContext`x, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 
   0, {-EulerGamma + Log[2] - Log[$CellContext`x], 0, 
    Rational[1, 4] (1 - EulerGamma + Log[2] - Log[$CellContext`x])}, 0, 3, 1],
  
  Editable->False]], "Output",
 CellChangeTimes->{3.7935278368919563`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"5648c2d3-a599-4363-87f7-3876d1181afc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Pi", "*", "\[Beta]", "*", 
       RowBox[{"t", "/", "2"}]}], "]"}]}], "\[IndentingNewLine]", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "L"}], "*", "t"}], "-", 
      RowBox[{
       RowBox[{"c", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", "\[Beta]", "*", "t"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"k", "^", "2"}], "*", "\[Alpha]", "*", 
       RowBox[{"t", "/", "2"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793557747200816*^9, 3.793557748775611*^9}, {
   3.793581153403595*^9, 3.793581240857417*^9}, {3.793581298762368*^9, 
   3.793581301567494*^9}, 3.793581349929205*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"ac1c7fda-eb9b-42c5-a6e1-cd9532453574"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "L"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]], 
        SqrtBox[
         FractionBox["\[Beta]", 
          SuperscriptBox["c", "2"]]]]}]]}], 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "L"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]], " ", 
     SqrtBox["\[Beta]"]}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"2", " ", "L"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}], "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", 
      FractionBox[
       SuperscriptBox["c", "2"], "\[Beta]"], "]"}], ">", "0"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.793581380604042*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"2b65b4b5-abfa-4c75-aa69-bf8447a20bc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"I", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "*", "x1"}], "+", 
        RowBox[{"k2", "*", "x2"}]}], ")"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793577542501628*^9, 3.793577612065126*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4febbbc3-bd48-4f15-95b2-2c487f90f616"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.793577796927485*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"41db08cd-6ad4-4e07-b0da-a515582df749"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"I", "*", "k1", "*", "x1"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.79357780449443*^9, 3.793577832094318*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"7fccfd4d-d1b2-453c-8a06-e2cc1468da0f"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"Abs", "[", "k1", "]"}], 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["x2", "2"]}]]]]}]], " ", "\[Pi]", " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"1", "+", 
       SuperscriptBox["x2", "2"]}]]]}], ",", 
   RowBox[{
    RowBox[{"k1", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", "\[Element]", 
         TemplateBox[{},
          "Reals"]}], "&&", 
        RowBox[{"x2", "\[NotEqual]", "0"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", 
          SuperscriptBox["x2", "2"], "]"}], "\[NotEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{"Im", "[", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["x2", "2"]}]], "]"}], "\[NotEqual]", "0"}]}], 
       ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Re", "[", "x2", "]"}], "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"Re", "[", 
           SuperscriptBox["x2", "2"], "]"}]}], "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{
         RowBox[{"-", "1"}], "<", 
         RowBox[{"Im", "[", "x2", "]"}], "<", "1"}]}], ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"Re", "[", "x2", "]"}], "2"]}]], "\[GreaterEqual]", 
         RowBox[{"Im", "[", "x2", "]"}]}], "&&", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "x2", "]"}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"Re", "[", "x2", "]"}], "2"]}]]}], "\[GreaterEqual]", 
         "0"}], "&&", 
        RowBox[{
         RowBox[{"Re", "[", "x2", "]"}], "\[NotEqual]", "0"}]}], ")"}]}], 
     ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.793577827926214*^9, 3.793577886294693*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"a7566536-0dcb-4a35-861f-2d1589d95cc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x2", "^", "2"}], ">", "0"}], "&&", " ", 
    RowBox[{
     RowBox[{"k1", "^", "2"}], " ", ">", "0"}]}], ",", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Abs", "[", "k1", "]"}], 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["x2", "2"]}]]]]}]], " ", "\[Pi]", " ", 
     SqrtBox[
      FractionBox["1", 
       RowBox[{"1", "+", 
        SuperscriptBox["x2", "2"]}]]]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793577912575486*^9, 3.793577974183003*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"7f8f7bc1-6b5e-435b-9721-784502a6b7e1"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["x2", "2"]}]]}], " ", 
     RowBox[{"Abs", "[", "k1", "]"}]}]], " ", "\[Pi]"}], 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["x2", "2"]}]]]], "Output",
 CellChangeTimes->{3.793577974968172*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"b0ceacce-c106-484a-a80e-1e690abeed38"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["x2", "2"]}]]}], " ", 
        RowBox[{"Abs", "[", "k1", "]"}]}]], " ", "\[Pi]"}], 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["x2", "2"]}]]], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{"I", "*", "k2", "*", "x2"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793577994516057*^9, 3.7935780145398207`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"21f8e1cc-3eca-440e-bc44-08000131256f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "L"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]], 
        SqrtBox[
         FractionBox["\[Beta]", 
          SuperscriptBox["c", "2"]]]]}]]}], 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "L"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]], " ", 
     SqrtBox["\[Beta]"]}]], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "cmin", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793582549832686*^9, 3.793582567654776*^9}, {
  3.7935895075659437`*^9, 3.793589511391294*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"ac19c930-540b-4d05-9097-cfbac42fa35d"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       TagBox[GridBox[{
          {"\[Piecewise]", GridBox[{
             {
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"cmin", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"2", " ", "L"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]]}], 
                    SqrtBox["\[Beta]"]]}]], " ", 
                 SqrtBox["\[Beta]"]}], 
                SqrtBox[
                 RowBox[{
                  RowBox[{"2", " ", "L"}], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]]]}], 
              RowBox[{
               RowBox[{
                RowBox[{"Re", "[", "cmin", "]"}], ">", "0"}], "&&", 
               RowBox[{
                RowBox[{"Im", "[", "cmin", "]"}], "\[Equal]", "0"}]}]},
             {
              FractionBox[
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"cmin", " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"2", " ", "L"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]]}], 
                  SqrtBox["\[Beta]"]]], " ", 
                SqrtBox["\[Beta]"]}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"2", " ", "L"}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]]], 
              TagBox["True",
               "PiecewiseDefault",
               AutoDelete->True]}
            },
            AllowedDimensions->{2, Automatic},
            Editable->True,
            GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
            
            GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.84]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}},
            Selectable->True]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.35]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        "Piecewise",
        DeleteWithContents->True,
        Editable->False,
        SelectWithContents->True,
        Selectable->False,
        StripWrapperBoxes->True], ")"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"2", " ", "L"}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]], " ", 
      SqrtBox["\[Beta]"]}]]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "L"}], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]], 
       SqrtBox["\[Beta]"]], "]"}], ">", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "cmin", "]"}], "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{"Re", "[", "cmin", "]"}], ">", "0"}]}], ")"}], "||", 
      RowBox[{"cmin", "\[NotElement]", 
       TemplateBox[{},
        "Reals"]}]}], ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.793582580570794*^9, 3.793589614709908*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"03bb045f-0e0a-4dc7-be3c-9f9f536f4016"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Beta]_", ",", "L_", ",", "k_", ",", "m_"}], 
   "]"}], ":=", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "L"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]], 
        SqrtBox["\[Beta]"]]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", "m"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "m"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"2", " ", "L"}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", "\[Alpha]"}]}]], " ", 
    SqrtBox["\[Beta]"]}]]}]], "Input",
 CellChangeTimes->{{3.7935839186563253`*^9, 3.793583989102564*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"534f8d7a-cadd-4123-89c4-f409200074b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"F", "[", 
       RowBox[{"1", ",", "1", ",", "L", ",", "1", ",", "1"}], "]"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"F", "[", 
       RowBox[{"1", ",", "1", ",", "L", ",", "0", ",", "1"}], "]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", "0", ",", "1000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7935839926152143`*^9, 3.793584069683331*^9}, {
  3.793584123602727*^9, 3.793584127338739*^9}, {3.793584275755385*^9, 
  3.7935842778020287`*^9}, {3.7935851415546703`*^9, 3.793585142083395*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f26cf1b8-0fe6-43c2-a51d-ae4c2ec7853f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0fk/1HkAx3HXjJsxbp/C4JtQiVaudr/vWFej2hwj+xi7ZUWoRlFLpVmF
QtTSSmKRSqh0eHRiWol1tQkTK5sceQjlWqkM2/7wejz/gBcnWOCzQ0ZKSmrj
l/53AGllxCtH9KN5wApOloS2MLVxayfZolWZtEzJOQktYLx4lfouS3TPku+1
qlBC/5vlZjljfkpUEdtpuf6ahPbwHlnYfuiQqC7B0SG2QUIL7VbyOnWS6P5a
cZjVvIS2ceb/MldxmVbh7Y28FLpARygvRtC1VfT6YWO9fnqR/hzlrGFb9Ixu
YjDHOL9JoWZmZff1vd30s483POqTpOF/d4jMKL2mFU3PCXwOy2BYvYa0PRii
A7m0u1OWLDa0bwk5b/CW5n/kLhMXycHLViChut7RxaMJwW1tDFgzJ6MaRJO0
yM++KY0pj6LlJ47vG52mTTR6GfbWCnitF1IvcZulSUaZflecIlJr8kuFsXP0
REZa4447SqjhHL01UfCJzu0qW1c+rYxHPuUD62fn6TWh99NsfVVh5Wh7P8Vs
kZ55vJmTW6SGm7NHeroeSWH2uY0dV5GFTGun3YMj0nB+XfBP3B8sLHc12zK6
IIM1djG2TQINXKpe7RVsJYekA1TQHms2xOxdWR2uDLDcs0szBtl497Rx8k40
Ez8FVS/TL9dE88h8P+t3eVT/6u1tEaUF/qsfloVWKkC0SXzxiYU2OpwH4q36
FfHe9Aq/dUYb0tHZ5mOflTA/VFkwdlsH0wpGIWYsFQRvzCy7HKWLFkZTZYuz
Kix7Nl5o/UYPgb3FAVG+aohY/VEnQkofraRQLfGoOoyzPysK2/Vx7KXDVXke
C5rbS+UGiw0Qp+f4qamPBebWgrdOYQQDxzf4uP+sAapHXUt53RKUhET7imTZ
GA8ZKE6XXYqnE0zDmHQ28kzGXfoalmLnjfKpPhNNyMU4XLyWbwh+b1gU97om
6i8peHTuMELd13Zzu9204PlwlavIyBjJygYWGc+18ESGO12WZIyyE+Gmb/na
MLUPT+8eMYaLY5P5wpQ2VM70CBt5HHwV4NKpLtSBAdOz92YVB7lXmk926+jC
9Xb6XJCVCYJLRaqvynVRZhrDonNMkKjbbN+/Vg+Vp9wKFyUmMLg/HJnfqoc3
Ew7+ibtMofQn8eJ9r4/RtfZ7Xrabgp/84P2GQX3YRY1Yb3E0g0lsROGHOAMc
db6SmVpiBpcXNp+KGAQlSxYOJ6tRGOel5GkoEHR/Z3Teh0UhR9z3TYISwfmJ
sw8N2RTed546tk2dQJhyUvauNoW8jnEVI32CyJY9FcNLKHxoKzXKW0Egrtx/
wMuKwtUWjlu2L0HoVEqVmieFAO+4YQaP4PHQGrMeLwoyLc9S9m8lcAo3zCjh
UghsFj71CyJg+93aic0UmE29AZpfvulY1zrs41HY3nAu4vRBgsZtb1zFIRRU
PCZVpOIJZsVuf10IpXCv3rNCICRwePI3X7CTglr9h+lNiQQ53AtHFHZRqKrz
j1fNINj74sxLp2gKYd9eM4o/TeA3eDJOfj8Fdp1c7Vgmge1UpV7HAQrhj28z
W84SCAIzg3YfpKDlqlzqnEuQH+Au63SYwqPaYG55HkFYoXk58wiFSJcH4wYF
BNXJdv7tQgo6tRqnU4sI6oME0oUJFP4DrEkS1g==
       "]]},
     Annotation[#, "Charting`Private`Tag$285460#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxXk4lHkAB3DJTBjXYBzzhhxvjqEiwpLfNzUJnSNHVgc7XWwRrRzZSeRK
pey6kiMh0bmqpTKS0iJPKcUWFfVISq6Gde7uH5/nox8QLNgpLSUlte4//9+D
45co1yyx+UZ+wQYiIaaGlvznVIY4I7ji73trJCSY8eptykC6+AIn4aK5QEK+
p/PNRo1PiWetw2dYOyXEZW3fjH90tHi78MSZZykSIrKx8GrTOEaUV1/wjHgp
IZYOfkfGr5YQu+NtGtb7x0ggazaQ1N0lD9IsBwPyx8lkiAPbqvApea19PaTH
cZLUjFp0XDnQQWILiqySbk8Tz9sfqVH59yTU3YU4aUqhV7mGelb9kVTxhQGr
QufA7fkm4VnuZ9Jma7cjtVoarlbB03T7AKlU4yVKG8pgMXMopEE8RAIYXm3H
khkoNElKDO0fIY3fPWZGXjPxXkv4aJovIWo8OabFBlmk1JwrE0WME9/DuW8y
LsuhRv/ojcH8CRJSao0cWRZqBeU9KyRThNF3Y1FPvAJ49lZVyUazhHPxzqBB
vyKuS3593V4rhdR5OmFyYco4s/iHfR/65kAc4rowL1oFJiuNNvXPSCO9P3NA
x4qN4ntLXAN4MtjKYVZk/8PGS9Wf01+sZKDee/i4xU1VDLT8NXQrjImpb1lF
XbFqaOqb6lbJm4fN+YJh27Xq8Hu7beGuSlm4tkwLzOQ5eOHQE8PrlsN2m8n7
gg4O5oRlGH+ZlAfP/2h161kNjMjqCY1UFDC7yOfkoR810cxorGx2UERhrO1n
obkWtnQWeYd4KMF0lHWbP6iFJ1SBUvxRZTgudyk68lAbcW/sKuZ5qeDYkGj/
nUwuIrXsJxrfqeBGTlrZaT8KPYlugtWH2Ch4GqT5xGo+SoVhHuK5qkiN10o9
NDkfLYNM3YMnVNEQrnXrca0O9lwrH35noAZR8LZdiZm68OvcHeJ+RQ0bh34P
D9uhh/rlNuP7+OrQ7ZwwCdJZgAQW1/Rkqzp8eresOR+3AJeS9hp+9uPAuGOq
iP1pAZztG41nhjnwP1zV6uSpD2tv5zZlkQZ+Mro57HNHHzkXm1I7NDTBEJCx
pWYGCCgTK74t1wTPtHTQMdMA8ZpNtt3LtKC5J7VXZ9oA3KreoHNPtLBOJmbJ
/SBDyD+mXL18tZH5my7X6rkh/BKqv7l90IY9hxjctTOCQURgwVgkF/EReXly
pUZwfmU5UcigYJ3F7eAo0fjqlZzLlqUQJr/UoVuZRtbLd06x8hQ+qUTlX2HT
+NZ2Km6HMoXzgtP7XTg0cl98VdDTprBpqnVh5HwaY8/K9HLNKaxX1Zh9Y0aj
olmfn+FBwbd4uVuJCw3vtZG9DC8KHO3hwVBXGtLNT5N/8aFwadn9bOJOY0uT
qGXzVgoJ0xVD7etpMBs7vdV2U4grKatmedHwb8gOTIuiIOt99doBIQ0FlyEF
qRgKVODDCKddNP58tOZqsIgCHfbFmbWHhtKjsZH18RSmZgM7LwTRuFvvGaN4
ksIqR21eeyiN3asu68WkUfC3KZlbfJCGar1M3ZczFFJ8SdeBcBp7H/zBbM6k
YNuQns2KoqG+klXmkEPBoWtdVHs0jdq6APfyXAqCWvbW4hgaQc7VX7n5FIrb
ulaEimho1LHTUgopJCVUmpBYGv8CywMR8Q==
       "]]},
     Annotation[#, "Charting`Private`Tag$285460#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.023716526617316065`, 1.3904567967010832`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-Log[
        Rational[128, 125]], 
      Log[1000]}, {1.3904567967010832`, 
     10.753173870892066`}}, {{-0.023716526617316065`, 6.907755278982137}, {
    1.3904567967010832`, 10.753173870892066`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.206072645530174`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.611537753638338`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.793584013523891*^9, 3.7935840350881147`*^9}, 
   3.793584070504417*^9, 3.793584127818557*^9, 3.79358514290504*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"8fe3b75d-2daf-43ff-a7be-b1b46b69e9e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"F", "[", 
       RowBox[{"1", ",", "1", ",", "L", ",", "1", ",", "3"}], "]"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"F", "[", 
       RowBox[{"1", ",", "1", ",", "L", ",", "0", ",", "3"}], "]"}]}], ",", 
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"1", ",", "1", ",", "L", ",", "1", ",", "3"}], "]"}], "+", 
        RowBox[{"F", "[", 
         RowBox[{"1", ",", "30", ",", "L", ",", "1", ",", "3"}], "]"}]}], 
       ")"}]}], ",", 
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"1", ",", "1", ",", "L", ",", "0", ",", "3"}], "]"}], "+", 
        RowBox[{"F", "[", 
         RowBox[{"1", ",", "30", ",", "L", ",", "0", ",", "3"}], "]"}]}], 
       ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", "0", ",", "1000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793584290993688*^9, 3.793584349286903*^9}, {
  3.793584626627969*^9, 3.793584663319191*^9}, {3.793584714533987*^9, 
  3.7935847290972843`*^9}, {3.793584770051509*^9, 3.7935847730155487`*^9}, {
  3.793585100674252*^9, 3.793585134650704*^9}, {3.79358536926081*^9, 
  3.793585384326406*^9}, {3.7935854736967916`*^9, 3.793585476539299*^9}, {
  3.793585929325364*^9, 3.793585937205908*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"eb53de42-90ea-449c-9eed-d0d166470009"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVknk41HkAh8c17hjHGL5PJreS5qeTVL8PstMotY5QaXfTxLqiVJJlLBK2
RZQo59N2aFA2bbEyTGJDRaE81VM5HisikbPY9o/3ef95/3yN/MLcD8gyGAzX
b/zvXvx2nQhyJOZi/yK3IwwsNbFxfkayJYKA8/X+UQyEKTx/kzqSJfl+jGjG
xDLwOct52YRFumRoaHx1WTID/G2D8/uioyU7PYvzSD4DojXWXp3sk/StgoJu
qpEBG3vfuOkbV2h+U0TFBn0ZBKkuBNHSGrpA9vCtLqkM5sLtWSuL22jDTK8Y
kaMcaiesu8sPddNplv+eZNfIY+edfjKh8o6ucbotM0MzMaBRS9qr+2nx1RjF
ySlFuDxzE140eE/rzse1yf2hDMHKsK9mL0Zooa5PqmmSKnjMsfAmyRidM9lS
tPiQOootk08dHhqnPZ9VJ+q5aOAdR9j41XmS7r+nK6bLNJFam18iOj5N57j6
5z66zkKtUfyfHwtn6f3H3C//UqKFOndxr8PkF5p99+87/AZtWNmtrEoxXaBV
wznJL9t1UDEZ+/JFHQP1+bIjA3O6yOStD+0blEFAmJ2qsrkeLJ1M3YbmZWGb
tmV/BTi4fI8S+FnJ42ix4ZWZSH10aYVkdTgpYNA42OFqgQFGHj8c+yuCCb97
dpOWPQQtg196NAsU8UBg01Fjshi+b34w969UQtvZE/VKHobosO+NsepRhlv5
0xvrCrmQici2GJ5TgWJmXLVZyBKMK3GFpppq4D/wcehjGqFVobmy1V4dcmHH
ZvRvGmHX60ve4R6LYEYkw8t3GOMRKVqUGK8BxYgRbsMXYyS8si1V9NLECvnK
Va7XTBDFsZttfquJQN7Ga7YCU/SecnH/LpIFYTRPKJ42xVVhhIdETgv17ew7
m/PN8Pgj0/DI71pYsFqb6k2b4+eb4k9vjbUxsd3mzMSoOXxfB4RvLdcGs8LT
XXjOAg0b10yHOusg1HzzpQMCSySpGixNe6qDBT4rQuOTJa4nB5q899WFxZPb
bsPnl8LRrtli/pMuXMsbz/huW4bV3o6dGiI2uO6RvPWfl+HCtZbT3Ww9PPSZ
2XCz1Ap+JRL1N2I97IjLe75p33Ik6rWs61nLQaFm5W4VFWsYVA0E5z/ioCph
fWxYvTVU/iECr936yFD8Oj8TsgK+SdWjLn362MscvhSqy4Px8aCiqSgDnC1R
NvyllQfH5zazxQoEjmsDIpvsKXzwSsljKRHM3e4qdd5IIafr7aZfVQjMz2b3
3d9EYbQzPeEnDYKiLPk9dQ4U8jo+qHH1CZZIT+6v4lOYai/h5i0nCC+L7RF7
UChtNXLO9iCIFwuzMoMpeG+LGlDwItDyS2CxQinItralHPX59g331Zn0gxR2
tYgee+4lWDVhm3v6EAVm82tv7QCCxf2npUmRFPY15QZlnCAorlYQRSdQUOOP
qTFivvUbIpbMJlK427jlRpiIwH1Io+F4EoVFjVPj2xMJjE06WMdSKNQ07IxR
TyMwsz/aFJ5OIWBzGTcmg0ASKDgxmkFBq0FeOpxJYBLK5x3MpBB4/xaz9TxB
p6C2MPgcBR0n1RL7CwQhT9bseZ9NoU7qt1WcR/BjfAcnMIdCsGP1B4NCAu+q
3BcDuRTYUlZGajGBTUviBf+LFP4DRfQRGQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$289759#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxXk4lHkAB/BJrhw5G8fPYzDjyJGXZDHl/SIJaVeK2p3aEtlQjmrpmChy
1C6zlNxiU64lstok45GHcszWorLyELVFjtwi2t0/Ps9H1zdkl78Yg8Hw+M//
D+FKCXFNF+7WP7mlJnmWXs+2cO4kacKxighdm9xZOkTiRf/l8VRhm8tB0wdl
s/RsqrPxjGGyUFa7tKbpySztsmN45dDZs8K+0vKst6vn6KhNZt7dzEu0b0dc
1oHIOdqCy4teqLhFf1axVzLznacDZb8E0o11dOH1vBIb20/0UihXyTL/Ka1o
9aef/rZlun7GrKc8rIcOX/j7doWAgT333pIZmdf0JrVX+w/yxfBOoZ48q31L
VzGIeFiOONw6Pf2yNEdofvCdGqkCSbhahizrvxyneZHhlY690jCXnAxtEU7S
pxh2FjwVWeQbJcSHf5imi9QFDz3M5PFa3a952XmONo53WtbiK+ByfU5xVOQC
bTTQoV70XBH1uherPuYt0i/Ou373cFQJDbtKhxzmPtPumQXszdoqMLG1vJ/I
+UInnVscqbJXReXc+d6XDQyc9y84NnNmHVLM7Y69GV4Fm7Bi3zfVTBg5cTw/
rIhh6bW7XcErNRQ+pFx9TcQxztSfP6ujgefKwaldThIIbz7OiffUxLjoyWTN
CUn0xnPqPuYStA1/HlTMlUIny71PblgLvP4DBkeqpbGP8cSDx9JGF3eIbzK4
BgH3Bru54SysOpFmOLokg0wdR5H/Xh1MS7P8OIpyuNMblxkzq4N2idbqdq48
7om+GV26oYt9fb/6hHqthYdk69b3DnroIDfWxl5UQEqLfi0m9RDzyqZMylsR
Vts5Wm65bJxWt11sHVDE4cHqmBBwMBTvtmtbhBIi6q4QuUkObvud8BKuVoal
7fjX6Wn6EH2U1D75szIOb3d1OWdrgB/ulE4N6KnASulIY/+IAXh9AaHu5Sp4
HL9h46TAEE1bNi0cc1ZF1kJm8BVnI8TJaq5P+ksVOT2svMpxI5QkHGWP8NZh
uu+Zz6er6+Fo22q4MrUODguW1SJXY1j5OHYrRDHxGO0JK1PGyCxq+6mHqYa7
LivsxhIT+BYL5ftL1SCaFdSkfG+KWLW2rwat1aGV/rInVdoMmvffBeV0qINd
VJVr0mAGmcfE1ftbDSw1Fdn1B20AL652wu2NBkqYjro/qppDLzLwxvxpTYgG
usYK28zh+MJiMV+CYONNs3+OcimMeSdmK0kT8A2WvN5vppD+fMD+ggzB8ub5
R0fsKUx0J8ccVCBoz40sOexAIbtrTI6lQVCYkPTLfhcK88+KWdmmBPPaZ1o8
vSiUtes6p3kRlFVNdXCDKPjsOP1Owpsg3JoXXRtMQaz9aeKpvQTKfgNWtscp
7GuLEu3eTyDmbn3TOoyCZGufj0oAgbGVVLZFBIVDLRmBgjME4v6/TxjGUJBz
mZRj8Al0E6If3Yql8Efz9oqQKALrfF6GfhyFtc3z0ztjCfR2OruzEynUNe3h
yycRXG1tadFOphCw9TcWX0DwoHNNWY6AgnKTeONoCsGE9N4UrRQKRx/dlWy/
TlB5jemveY2CqpNsMTeToKHukmdGGoWGRl/30myCwfIVWj2dQpBj7ZhmHgHd
FU1dz6DAbFQSXM4nML0my2ZmUfgXeiQfYg==
       "]]},
     Annotation[#, "Charting`Private`Tag$289759#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k41HkAx3FGMzQNhmEw38rNbypbadvSPPb3iSaRDirSanfHKsXKiJ6N
kjMhYYlSJGq3HB2bLj1lPPKMdZcQj7XuR0Qlk/vY9o/38/r7bewV4HqIoaSk
tONr/9uL8wXE8bKsrmmbOPa0ghaarhW/IRmyeo1s3rpoBR3AfNuZ8CFN5uVi
5tgdr6C/pIlXKCyTZa7poYObLyloB+fBecmpU7Jpudoc74GCDl9v5dbMP0tH
zsQdnBlQ0GtFnhGT9/6kWdLcgJa9X2jfJQu+dPlzutltklFiPU7PSEVa1rmv
6DN5SdEvLCbpUoVV293ANpozMRdykztN73vSTxTsbjrTj6oSsGbpAc1S8vpZ
Py3PiQtytZ2nnd64eF8VDNHSd/ExXGslOFoHzJm3fqDHzqZNMY8oYzVrVFop
G6WPjSfk1d9gIJeKO3f8/Rjd/cP5kagmFXTre8vnxOO08eMDdgNCJhJKs/PD
T07S3Q49E13HWSg1jnrwKWeaLiiyDZwtVUWZa2Hv5vFZunX3gyKe9WKstLEu
iTdboE9zpsKkGWz8NX6mvbVMCemBaQ3lphykrt7k3zeojPiiKAnjkTooezOX
9/MMlJXJRZvWa+KPF2scvVYuwobEFd8HSrlo0f41rcmeiUQLqx5LWy18qK8a
fRzEAhV0OzLZSBs1g7M93GuqWGhni4KZPHh2/mhx+KEallVEZM118tAk6g1b
2bMYrOfX5e6NOlAOyrAcnmHjJB3qcqtEF2Nqht5mXA44jAJ7fi4ftczqh7Ui
dSz+KNHalasHj44b7tI9GpC1t/NWpeujjlzXiInSRGNI5cWUPANE/7OxSNWN
i5mEz5M69wUI0beZru7igqzZndhxj6D3nJPr1t+0sKOxJXukailueQftkalo
I2JHmH5k8zLUf2ItD76gjaUxkqLizuU4cr/wc5cJD5LzIcm/MIzg2eEj3X6X
hxfb5emqF4xQYbt+0l+sg0yXl0Xu5saIXSIQJn396qhotDj0yBgFcUdNhzx1
YeNyLEO8xQR2NtWW85910Sfwv8nsNsG37nbNmuF8JE4nDA8Gm+LK7ZrENr4e
5CrOOW/5ZvDKl6l3FupBJbJ1m/8TM8To1Wzo+U4f8ezsnZd3mkNQMuCXXaeP
O1cOt42MmYP9N3F0O2AAP0rok5RsAc/YZx+d+gxwLdZpbrPQEiYnfa9PhAhA
Ls62bHxtCbu3a6dzmQQKyRaJagCFEbf4LC01AvuN952qAylcbun6PpJN4GlY
7HAhmMLH5uTonzUJDIv9TvNCKWQ1jXAMDQgiDC1fGZ2lMPE63zBrFcFPHeVL
6asUimqNxRl7CNIkqSsSKim4O4cMMN0IakXKZ3ZVU2DUvoo/sZ8gx+hEn04d
BY+a8Pq9Bwm6pjyGchopsKo73Hk+BPvyMtsed1CQVGb6poQScIeV7N6NUeA4
jHKUwgj6OTdf3h2n8FS+7V5AOAGcF+0/MUVBQz4xtjOGQFs89JSxQOF5xb4w
9SSCrcsbDixnC+Gz5Y5hWAqBldW/gf0cIbQrFpUPpxI0FMReLdIU4ujLYlbt
JQIXKtVCpCuEjv2SfNEVAk3x8DmGvhBl5V7bC7MI7Nj1M1UCIfzsno0Icgi+
UVsX9fsyIfjlWikJuQQtDXziYSTEf78vHZQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$289759#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVknk41HkAh4eY3IxjjPk51v0b1lI6Fs/6fiKFmp6iWFYbViVqKbVYKyor
VJqHTZHCbq3k6JYU00PJlVWODivkHvcx7rTtH+/z/v8+r75/iNteSQaDwf/C
/+7GmZuUyyWhWGvWV6ttkPAMVzk1UWlCvuAAt3x0kIRIv+lIGk0V3qiMO/aT
pIiIU53Mpk3PC5WkXFi3eSKyeevgsl9UlLCsQKd7e4SIxKy18Ghh/06KBzex
7mgMkVV2PrFzt/4mSm1ZBcPbh0mQ/OcgUvGE+A/bWHrXjJLFUDvW6pxG4qfh
880ye5KUT1u8Kzr8jvT3k7bnOdNk18Nealqui4g2rrlmbDJL+pXLqVelvSQ5
tzB4amCeuDbtCLjMFRE6I/3Mtbgl4rI65JPx21FSfCHQosfvM7FkToS+EE4Q
K3tOhJ2uBHLohNNHhqZIWqzTd+YRkujiBFR9cpoh6dleZw6KVyCp/EpeTMQc
Sfpg4nt6jzTK9U/eHc9aIAFq3JZb1Uw8dcvv3jCzRHbEmoV88JSBuc3qR4lG
nwm72NQ4pUkWd2aOt719ysBIY3dDYLg8UixtD/UMSiC3povtqK0I2tFox9Cy
JKafXEh/UaCE62VWLv7mUqAD3H7jrFFBq+rB1GZHaTwW9a7/YSULow01E8Vh
TIiCdXerTbBQN7j0UeXqSmxLKIwMb1OFT8ePJvvuy8Dqfe9ASqkamu26o80/
yqJ+Z2W1xx11SISlmQ4vymHDvPYf2zM1MCWjF2CkooCQe/El4ng26qVr79fb
KaL7Ql6xc5ImvNr/8gx1V8JQp0tZSSwHL6lspbiTyriyxbbwokALp/79tmCl
hwpqux73OmRzEcmxWajtVEFguUZfUw6F7tOubpvCWZgfJ2aXy7SRGxDmLlyh
Cncxpy29VgcN40zdo+dU8cq22lu2VReBt/MnOw3UYLi8IOAv6cGnfX/oliI1
lLpmpTsnfoVn362dO+SkjuPrMixZBvqIl+fykl+rw0g8JTpxVx83Ew4Yinw0
MMlUzCzZYAAHm1rT5UkNSIkFtnUfDLDG06FFOYYNxaPivVNHDJFxo+7sO7Ym
ShLONulrGME/T6jYka+JZL8+g7EHRojTrFv/cR0H61J1WjfzjcF91B985SUH
4wyrgepJY8hVUy4e3low9ufrnks2gU986ZhrjxY6FC4n7qFNYRARlD0b+aXL
4kxFWKMpHN6sWsiRpjA2qrzL+2caIx6JmSwZCv84fvpT5zCNS62d9ifkKDTH
O0t1hdEYazl/yleZgt9AHyMwkkZm84iCnhaFqAfPu36JozH7Kk8v82sKkccN
7C9l0Cio13dKc6fQlmrtMFhFw3NrZL+0B4UOL7upohoakvWNice+p1D6RvXh
0XoaXnUxDTt3U0jz1QtnvKbBrG33VNtP4VGq9VtOOw2/F+lBgl8p5HCOcPlT
NBQ2Tygwoilk5O6bUZuhUVLlfCskhsLV1z097+doKFXNTm2Lo8A/d3A+cJnG
k2e7ohWTKcwVWTLiZXnYv7FQL1pAwcx6NoSvwIPqM6mK4RQK8vHGk+rKPByo
vMesv0iBaX/d4po6D+qO8nl2GRR6Z0f6gjV5eFrhvyU/k4KE2dm71lwegh1K
R7hZFIJiowSL2jywK1iCpC/f9eU+jK3U4+E/FAArPQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$289759#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.023716526617316065`, 0.},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-Log[
        Rational[128, 125]], 
      Log[1000]}, {0., 16.607034356518117`}}, {{-0.023716526617316065`, 
    6.907755278982137}, {0., 16.607034356518117`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {16.11809565095832, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {19.11382792451231, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {19.519293032620475`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {19.806975105072254`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.7935843517193193`*^9, {3.793584639002039*^9, 3.793584664126647*^9}, {
   3.793584720709547*^9, 3.793584729739024*^9}, 3.793584773697258*^9, {
   3.7935851054530354`*^9, 3.7935851355329227`*^9}, 3.7935853855491447`*^9, 
   3.7935854811037483`*^9, 3.7935859377896643`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"2650ee5c-73d5-4d2a-ab91-c22ea238e3c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"F", "[", 
       RowBox[{"1", ",", "1", ",", "L", ",", "1", ",", "1"}], "]"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"F", "[", 
       RowBox[{"1", ",", "1", ",", "L", ",", "0", ",", "1"}], "]"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"1", ",", "1", ",", "L", ",", "1", ",", "1"}], "]"}], "+", 
        RowBox[{"F", "[", 
         RowBox[{"2", ",", "2", ",", "L", ",", "1", ",", "1"}], "]"}]}], 
       ")"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"1", ",", "1", ",", "L", ",", "0", ",", "1"}], "]"}], "+", 
        RowBox[{"F", "[", 
         RowBox[{"2", ",", "2", ",", "L", ",", "0", ",", "1"}], "]"}]}], 
       ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"L", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.793584411317569*^9, 3.7935844408715*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"be84d050-d497-4699-9f98-7ffea7657adb"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAVuBf1/qDEsCoGuMs6czmPziG+o7N
gRLAHJTz4D7N5j8aLJVGoH8SwOPy68KUzeY/33fKtUV7EsDtGPUQQc7mP2gP
NZSQchLAusIQ2JvP5j96PgpRJmESwJEC1Cda0uY/n5y0ylE+EsA3mU57+tfm
P+hYCb6o+BHAdagzis/j5j8GnqGanmERwBsdAAdYAOc/ynUizpbUEMB8ucJB
+B7nPyyeODhTShDAvjY1GUNB5z8zJnswr2gPwBYCb+Xpa+c/WjVWnrxQDsCq
J/eGjZnnP5rdDvhZIQ3AJg8pCUjS5z8VJ/K+f/cLwJgNrMJdEug/25WmM6rh
CsAYUHzerFboP7qdOJRktAnA34bhYFGr6D/lypuiI5sIwLRB5uiPBek/S5kp
HmuHB8AVUke95WnpP8oAlYVCXAbALsaq6LTl6T+VjdGaHkUFwDXiaKv0aOo/
ebPrm4oWBMBKfpmlcgrrP5h6MAp/7QLAd0BK5bS+6z8CZ0YmeNgBwJS/Kydf
fOw/hew5LgGsAMDPG947GGTtP6gu/ccdJ/+/Z3lN6TRX7j94tkELWcf8vweY
GNyrfu8/voDbKKVy+r9QKLqxBWLwP5uVF6L6Rfi/8vDlB9YK8T+r3A7zb+r1
v7FjgvbR1fE/U26on+62878VGljUSafyP3BClyZ+jvG/9wSltGaI8z99kYIK
W27uv0OJgjrOk/Q/STMbf8wP6r8gV3vI/KP1P3k5KqN9U+W/qzwvFHnk9j+U
xON7UK3gv2h01MuEOfg/vcnDF2yu2L+a5s+ekY/5PzSmWS1tjc6/Zs1QodAc
+z9UG3wQmvy5vyZoGeRRqPw/zNzNKDHhoD/4asNp+kL+P4Fqy97m5cY/ZfsI
tvEMAECJhChLmynUP8H/H9g+9ABACov+x8Ob3T9OkOu/S/sBQJazJWvjNuM/
s/ojBBj8AkC8nKE9w4nnP4UYJ//rAQRAfiGnYGM67D+2lycStCgFQIgINGZ4
TfA/Cp13eHZFBkAgTllEn6zyPxNCuXr/gwdAQ1EpSLUA9T/P8ZmZO8YIQM0J
V/DBLPc/ctZ5hdD6CUAlkMnArof5P+cgfieXUQtA5suZNZK6+z9V/3bLzpgM
QDLFFNBk4v0/Lc/IaenfDUAmRmrJixwAQABAJXJqSQ9AZwT5fOAzAUDs124d
RVAQQL4DqMG/OAFA+lIKO0lTEEAUA1cGnz0BQLUxjYxNVhBAwAG1j11HAUCW
/wjLVlwQQBr/cKLaWgFAQwQZtGtoEEDO+ejH1IEBQAAhqSifgBBANO/YEsnP
AUDQo9AsLLEQQIruh1eo1AFAL8aXqDa0EEDh7Tach9kBQB0lTVZBtxBAjuyU
JUbjAUDDgURHV70QQOjpUDjD9gFAz/ezfYXJEECb5MhdvR0CQJQcFS/r4RBA
8uN3opwiAkBzsYHC+OQQQEjjJud7JwJAzPrlhgboEED04YRwOjECQOiVWKIi
7hBATt9Ag7dEAkDlOzsiXfoQQKTe78eWSQJAlKa6O2z9EED73Z4Mdk4CQFAE
uIV7ABFAqNz8lTRYAkCpBPCqmgYRQP7bq9oTXQJAMWcMhqoJEUBV21of82EC
QJw8apG6DBFArNoJZNJmAkDubvrMyg8RQALauKixawJAK+ytONsSEUC8JFIP

       "]]},
     Annotation[#, "Charting`Private`Tag$271564#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAVuBf1/qDEsCEXcwu9DEDwDiG+o7N
gRLAh6KrKz4vA8AaLJVGoH8SwOBd4weILAPA33fKtUV7EsCOY0FeGycDwGgP
NZSQchLAC6/7gUAcA8B6PgpRJmESwIqbhp+EBgPAn5y0ylE+EsBO3LMD9NoC
wOhYCb6o+BHAAIuZ822DAsAGnqGanmERwJuQCiXMwwHAynUizpbUEMAXeg/b
dg4BwCyeODhTShDAxJi/kFJaAMAzJnswr2gPwACRioZDKP+/WjVWnrxQDsDh
axeT3LD9v5rdDvhZIQ3AWbujIsYT/L8VJ/K+f/cLwF2UotSXd/q/25WmM6rh
CsCt06vK7fD4v7qdOJRktAnAgZCS/0RC97/lypuiI5sIwEWb7qRYqfW/S5kp
HmuHB8B6C7W3xBH0v8oAlYVCXAbAuBCausNP8r+VjdGaHkUFwKp3TJRQpPC/
ebPrm4oWBMAUZFli55jtv5h6MAp/7QLA9v+jpaLo6b8CZ0YmeNgBwL51NgSj
Z+a/hew5LgGsAMBQ/dzFZojiv6gu/ccdJ/+/g1rqAhyz3b94tkELWcf8v2XO
lCJzkNW/voDbKKVy+r9X0Se5FdbKv5uVF6L6Rfi/WbYh3EGytr+r3A7zb+r1
v02pWL6zDqc/U26on+62878caR7H3AvGP3BClyZ+jvG/m+AyuAom0z99kYIK
W27uv0OgLGZbINw/STMbf8wP6r/rXz0pQVTiP3k5KqN9U+W/C/r41GUJ5z+U
xON7UK3gvzVso4ZZvus/vcnDF2yu2L9Lm+XE1hrwPzSmWS1tjc6/q1z3gVeR
8j9UG3wQmvy5v/iW7gXC5/Q/zNzNKDHhoD+Kc1XViTv3P4Fqy97m5cY/xpQB
6CbM+T+JhChLmynUPzltN60pOvw/Cov+x8Ob3T9m2OfmhOb+P5azJWvjNuM/
BElKKGq3AEC8nKE9w4nnPw/RQ4F5+QFAfiGnYGM67D/lPjX8eFsDQIgINGZ4
TfA/uv5p0iCqBEAgTllEn6zyP3zv+jNOGQZAQ1EpSLUA9T+WsCNAO4YHQM0J
V/DBLPc/to2l/3zeCEAlkMnArof5P89NO/HQVwpA5suZNZK6+z/OXLdwwrsL
QDLFFNBk4v0/9y2BpQUcDUAmRmrJixwAQLsGHhfInQ5AZwT5fOAzAUAhPlm8
ewQQQL4DqMG/OAFAa5pvBKoHEEAUA1cGnz0BQFCgPWrYChBAwAG1j11HAUAu
huqONREQQBr/cKLaWgFAcNDsO/EdEEDO+ejH1IEBQO2lvB9uNxBANO/YEsnP
AUBWbN3nfWoQQIruh1eo1AFAuJkz3K9tEEDh7Tach9kBQCW2kO3hcBBAjuyU
JUbjAUCVsklnRncQQOjpUDjD9gFA3YMcthCEEECb5MhdvR0CQKGadLyqnRBA
8uN3opwiAkAKFaV+3qAQQEjjJud7JwJAYXOEXRKkEED04YRwOjECQIvhOXF6
qhBATt9Ag7dEAkCsueXvS7cQQKTe78eWSQJAsofzloC6EED73Z4Mdk4CQKBL
hFq1vRBAqNz8lTRYAkAVwxg3H8QQQP7bq9oTXQJAOH4RUFTHEEBV21of82EC
QHw+d4WJyhBArNoJZNJmAkBaiETXvs0QQALauKixawJAjuBzRfTQEED/SFey

       "]]},
     Annotation[#, "Charting`Private`Tag$271564#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAVuBf1/qDEsD48rhI2nHTPziG+o7N
gRLAW/ewLmly0z8aLJVGoH8SwBISPGH4ctM/33fKtUV7EsCABq2sF3TTP2gP
NZSQchLAuc9o4Vl20z96PgpRJmESwObsAubsetM/n5y0ylE+EsA6bOR9ToTT
P+hYCb6o+BHA2N62PwmY0z8GnqGanmERwKamQqydx9M/ynUizpbUEMBlJb+E
sPrTPyyeODhTShDACybQ9uEz1D8zJnswr2gPwD8J6WgGe9Q/WjVWnrxQDsDC
SaEGKcfUP5rdDvhZIQ3Am6yYBM8l1T8VJ/K+f/cLwMeUZeK/kNU/25WmM6rh
CsAY+DwNwwLWP7qdOJRktAnAkknYqxGQ1j/lypuiI5sIwKm+hNHEJtc/S5kp
HmuHB8BheqHfXs7XP8oAlYVCXAbAMf9jeUKd2D+VjdGaHkUFwLpu9NyseNk/
ebPrm4oWBMDtd1WRyYbaP5h6MAp/7QLAXFJniXm02z8CZ0YmeNgBwIig7fYf
8tw/hew5LgGsAMAS+ww3iHbeP6gu/ccdJ/+/gxUXAzYH4D94tkELWcf8v9F5
fGNb/+A/voDbKKVy+r+MHetM/xDiP5uVF6L6Rfi/4o1GE2Et4z+r3A7zb+r1
v5xYhlfwg+Q/U26on+6287+oYOY6LeblP3BClyZ+jvG/Qtn7kr1j5z99kYIK
W27uv+DD6to0Kuk/STMbf8wP6r8NL/feM/rqP3k5KqN9U+W/9UPQ5G4e7T+U
xON7UK3gv+LQEykmaO8/vcnDF2yu2L87JZovBtvwPzSmWS1tjc6/4//0FiUz
8j9UG3wQmvy5vwKDqRt2i/M/zNzNKDHhoD+DvT30x/L0P4Fqy97m5cY/IQSY
LReR9j+JhChLmynUP7bTPXhvKvg/Cov+x8Ob3T/SLz4dwP75P5azJWvjNuM/
UTAXfrrK+z+8nKE9w4nnP50pEol6ov0/fiGnYGM67D/Dzh380rj/P4gINGZ4
TfA/4SPTGA7gAEAgTllEn6zyP3DY/403BAJAQ1EpSLUA9T/WQ88Jhi0DQM0J
V/DBLPc/DRgrrslLBEAlkMnArof5P5YJt7VxiwVA5suZNZK6+z/7whPgH74G
QDLFFNBk4v0/y412pxfyB0AmRmrJixwAQFAO7/bzRwlAZwT5fOAzAUA9WIZJ
yY0KQL4DqMG/OAFAqy3pj4aTCkAUA1cGnz0BQKTftVFEmQpAwAG1j11HAUDz
IwRHwaQKQBr/cKLaWgFALl249MC7CkDO+ejH1IEBQPROsj7X6QpANO/YEsnP
AUDgi5qfXkYLQIruh1eo1AFAs09lEStMC0Dh7Tach9kBQJhyXvr3UQtAjuyU
JUbjAUB71FUxk10LQOjpUDjD9gFAtDuwL890C0Cb5MhdvR0CQKq831BdowtA
8uN3opwiAkC4AOglMakLQEjjJud7JwJAFDAJcAWvC0D04YRwOjECQPG7EWOv
ugtATt9Ag7dEAkAfu5zACNILQKTe78eWSQJAMGTNOuDXC0D73Z4Mdk4CQORl
Dim43QtAqNz8lTRYAkCumD1haekLQP7bq9oTXQJAJ+vpqkLvC0BV21of82EC
QBXZImgc9QtArNoJZNJmAkDhgceY9voLQALauKixawJA2Aq3PNEADECFyFh7

       "]]},
     Annotation[#, "Charting`Private`Tag$271564#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAVuBf1/qDEsBOrnXEnLgHwDiG+o7N
gRLAsLhsgPa1B8AaLJVGoH8SwN7oRB9QswfA33fKtUV7EsCkUYAFA64HwGgP
NZSQchLAzjZ4c2ejB8B6PgpRJmESwKkYEdAqjgfAn5y0ylE+EsCvOuFgm2MH
wOhYCb6o+BHAYHUKhiIOB8AGnqGanmERwO3/WX0mUwbAynUizpbUEMBDohNd
aaIFwCyeODhTShDAGLHewwXzBMAzJnswr2gPwOZREahGMgTAWjVWnrxQDsB0
YEeo73sDwJrdDvhZIQ3AX/UNtISzAsAVJ/K+f/cLwDjMwY7F6wHA25WmM6rh
CsCWkc3JqC4BwLqdOJRktAnAScMzZ2leAMDlypuiI5sIwA9iUyXFMf+/S5kp
HmuHB8CU3tbVZ6j9v8oAlYVCXAbAGJ/GpoX2+7+VjdGaHkUFwBr6sXXGWvq/
ebPrm4oWBMCWms5gqJT4v5h6MAp/7QLA7MV0Ca3O9r8CZ0YmeNgBwMDvtDDB
H/W/hew5LgGsAMDCfRG05kPzv6gu/ccdJ/+/7U8bvJF/8b94tkELWcf8vyWb
MLKMGO+/voDbKKVy+r/TkrrqJDHrv5uVF6L6Rfi/GgbnpXB757+r3A7zb+r1
v+oCj2ZzYuO/U26on+6287+4bXQwLfnev3BClyZ+jvG/elHPmX8x1799kYIK
W27uv5o5WCHoMc2/STMbf8wP6r9Qh+yzTra5v3k5KqN9U+W/rvX2Jaa1pD+U
xON7UK3gv52A7IV6Nsc/vcnDF2yu2L8WSwzHeCrUPzSmWS1tjc6/BgMQWk2c
3T9UG3wQmvy5vz3HA1QmSuM/zNzNKDHhoD8QPjs2wsHnP4Fqy97m5cY/vTRJ
2P2u7D+JhChLmynUP1vqCz5UrfA/Cov+x8Ob3T/g91meoD/zP5azJWvjNuM/
PQf70c6v9T+8nKE9w4nnP01aneGDHPg/fiGnYGM67D88MtlPcsf6P4gINGZ4
TfA/LdjaFrpN/T8gTllEn6zyP6UZZD/JCQBAQ1EpSLUA9T+QUKjJ7moBQM0J
V/DBLPc/SfopW3K4AkAlkMnArof5P6xVwstpJgRA5suZNZK6+z8YnhoKCYAF
QDLFFNBk4v0/w7oCwHXWBkAmRmrJixwAQJlxTD7fTQhAZwT5fOAzAUCJEwWC
t68JQL4DqMG/OAFAIDA3Eeu1CUAUA1cGnz0BQEDgDeIevAlAwAG1j11HAUD5
tX5Ih8gJQBr/cKLaWgFAWT1GJ1vhCUDO+ejH1IEBQHGuKyMPEwpANO/YEsnP
AUBGJDXKp3YKQIruh1eo1AFAjE15eeN8CkDh7Tach9kBQFI0D2kfgwpAjuyU
JUbjAUC3ygUJmI8KQOjpUDjD9gFA5v70SoyoCkCb5MhdvR0CQPjRkc2A2gpA
8uN3opwiAkBEOPh8wOAKQEjjJud7JwJA0YAGbADnCkD04YRwOjECQPA58AiB
8wpATt9Ag7dEAkDEyc48hQwLQKTe78eWSQJAG8FK6MYSC0D73Z4Mdk4CQBuY
GdMIGQtAqNz8lTRYAkA+YIVmjSULQP7bq9oTXQJAiA4ND9ArC0BV21of82EC
QM4WvfYSMgtArNoJZNJmAkA614odVjgLQALauKixawJAzK1rg5k+C0ChiE7W

       "]]},
     Annotation[#, "Charting`Private`Tag$271564#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-4.628886712605407, -2.96514276012548},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-Log[
        Rational[512, 5]], 
      Log[10]}, {-2.96514276012548, 
     4.2684143882898224`}}, {{-4.628886712605407, 
    2.302585092994046}, {-2.96514276012548, 4.2684143882898224`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 
       6}]]& }, {{{-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.01\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.1\"", 0.1, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.793584423729908*^9, 3.793584451607224*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"85c4c152-c37a-4ca3-8dd1-af5cf8e606de"]
}, Open  ]]
},
WindowSize->{808, 655},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 637, 18, 30, "Input",ExpressionUUID->"5c03b9f0-b3eb-460d-ad71-681b517d4e0e"],
Cell[1220, 42, 2528, 73, 128, "Output",ExpressionUUID->"ac6d198b-263f-4aa9-9cc8-5b160c365c29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3785, 120, 2377, 66, 145, "Input",ExpressionUUID->"00dd2dae-a8dd-4023-be47-21a853b5c4d1"],
Cell[6165, 188, 664, 20, 65, "Output",ExpressionUUID->"c515d90d-cd22-4d0d-b0aa-b0f0150a7c5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6866, 213, 1162, 35, 128, "Input",ExpressionUUID->"603a13bd-20f5-4c4c-93e0-cc79350f6d6b"],
Cell[8031, 250, 905, 29, 80, "Output",ExpressionUUID->"ccadbc2c-3af5-4901-8509-59937f8e90e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8973, 284, 647, 15, 52, "Input",ExpressionUUID->"9879bbc4-a1d3-4621-9ad8-958f5bbf0fe6"],
Cell[9623, 301, 538, 15, 38, "Output",ExpressionUUID->"e1eeabdf-5453-4e70-90e9-64350b8c6adb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10198, 321, 535, 14, 30, "Input",ExpressionUUID->"8ec584a5-912f-4ecf-87d6-c58f93cae48a"],
Cell[10736, 337, 566, 15, 50, "Output",ExpressionUUID->"b58881d8-ebbf-462f-ae7f-612c9a63c1bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11339, 357, 608, 17, 30, "Input",ExpressionUUID->"2113e5bd-8de1-43dc-a585-1423165b21dd"],
Cell[11950, 376, 506, 14, 58, "Output",ExpressionUUID->"a5eb74ea-b046-4df2-82ee-81b191e89bf3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12493, 395, 509, 14, 30, "Input",ExpressionUUID->"81970855-2843-4785-9cdc-803d8e35838e"],
Cell[13005, 411, 640, 18, 50, "Output",ExpressionUUID->"c30d2bf4-daf7-454c-9080-53dbaa420181"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13682, 434, 355, 8, 30, "Input",ExpressionUUID->"943dfc2d-4675-413a-b0f8-8c419e75b07b"],
Cell[14040, 444, 18686, 392, 233, "Output",ExpressionUUID->"aaf05187-32dd-40fa-ace2-e1751c40b7bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32763, 841, 355, 8, 30, "Input",ExpressionUUID->"c78e655c-cbd6-46b1-a299-5c423e2d77a0"],
Cell[33121, 851, 1437, 46, 62, "Output",ExpressionUUID->"414bdaaf-378b-402e-a1f4-a22b2961a0b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34595, 902, 324, 8, 30, "Input",ExpressionUUID->"b888ad6d-9d91-4bd3-b158-79f78f3a2029"],
Cell[34922, 912, 926, 26, 50, "Output",ExpressionUUID->"5648c2d3-a599-4363-87f7-3876d1181afc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35885, 943, 941, 24, 52, "Input",ExpressionUUID->"ac1c7fda-eb9b-42c5-a6e1-cd9532453574"],
Cell[36829, 969, 1091, 36, 100, "Output",ExpressionUUID->"2b65b4b5-abfa-4c75-aa69-bf8447a20bc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37957, 1010, 741, 21, 52, "Input",ExpressionUUID->"4febbbc3-bd48-4f15-95b2-2c487f90f616"],
Cell[38701, 1033, 156, 2, 34, "Output",ExpressionUUID->"41db08cd-6ad4-4e07-b0da-a515582df749"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38894, 1040, 535, 14, 30, "Input",ExpressionUUID->"7fccfd4d-d1b2-453c-8a06-e2cc1468da0f"],
Cell[39432, 1056, 2293, 71, 181, "Output",ExpressionUUID->"a7566536-0dcb-4a35-861f-2d1589d95cc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41762, 1132, 788, 23, 77, "Input",ExpressionUUID->"7f8f7bc1-6b5e-435b-9721-784502a6b7e1"],
Cell[42553, 1157, 453, 14, 72, "Output",ExpressionUUID->"b0ceacce-c106-484a-a80e-1e690abeed38"]
}, Open  ]],
Cell[43021, 1174, 761, 22, 70, "Input",ExpressionUUID->"21f8e1cc-3eca-440e-bc44-08000131256f"],
Cell[CellGroupData[{
Cell[43807, 1200, 901, 27, 98, "Input",ExpressionUUID->"ac19c930-540b-4d05-9097-cfbac42fa35d"],
Cell[44711, 1229, 4083, 114, 227, "Output",ExpressionUUID->"03bb045f-0e0a-4dc7-be3c-9f9f536f4016"]
}, Open  ]],
Cell[48809, 1346, 916, 29, 83, "Input",ExpressionUUID->"534f8d7a-cadd-4123-89c4-f409200074b4"],
Cell[CellGroupData[{
Cell[49750, 1379, 729, 17, 30, "Input",ExpressionUUID->"f26cf1b8-0fe6-43c2-a51d-ae4c2ec7853f"],
Cell[50482, 1398, 18264, 371, 232, "Output",ExpressionUUID->"8fe3b75d-2daf-43ff-a7be-b1b46b69e9e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68783, 1774, 1492, 35, 52, "Input",ExpressionUUID->"eb53de42-90ea-449c-9eed-d0d166470009"],
Cell[70278, 1811, 16935, 333, 235, "Output",ExpressionUUID->"2650ee5c-73d5-4d2a-ab91-c22ea238e3c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87250, 2149, 1144, 30, 52, "Input",ExpressionUUID->"be84d050-d497-4699-9f98-7ffea7657adb"],
Cell[88397, 2181, 22275, 449, 242, "Output",ExpressionUUID->"85c4c152-c37a-4ca3-8dd1-af5cf8e606de"]
}, Open  ]]
}
]
*)


